Two-loop four-point amplitudes on the Coulomb branch of ${\mathcal{N}}=4$ super Yang-Mills

We explore scattering amplitudes on the Coulomb branch of maximally supersymmetric Yang-Mills theory. We introduce a particular pattern of scalar vacuum expectation values that allow us to define amplitudes with a different mass pattern compared to what was studied previously. This is motivated by an extension of the Amplituhedron that leads to infrared-finite four-particle amplitudes involving massive particles. We work out the Feynman rules on the Coulomb branch and use them, together with generalized unitarity techniques, to perform consistency checks on the Amplituhedron expectations for the one- and two-loop integrands for the four-particle amplitude. We present details of the computation of the required two-loop four-point integrals via a four-dimensional version of the differential equations method. Finally, we study the Regge limit of the four-point amplitude, including the first power suppressed terms. We find that when organized in terms of a suitable expansion parameter, the subleading power term exponentiates, with the exponent matching the anomalous dimension of a cusped Wilson line with a local operator insertion. The latter is known from integrability, which leads to a prediction at higher loop orders in the Regge limit.

==> anc/2024_12_20_differential_equation_ancillary.txt <==
{gvector->{-4,-4 Log[y],-4 Log[x],-4 Log[x] Log[y],-2 Log[y]^2,2 \[Pi]^2,-2 Log[x]^2,4  PolyLog[2, 1 - x^2],-8 Log[x]^3-12 Log[x] Log[y]^2+4 Log[y]^3+2 \[Pi]^2 (-2 Log[1+y]+Log[1+y/x]+Log[1+x y])-4 Log[x] PolyLog[2,1-x^2]-2 Log[x] PolyLog[2,1-x^2/y^2]+2 Log[y] PolyLog[2,1-x^2/y^2]+4 Log[y] PolyLog[2,1-y^2]-2 Log[x] PolyLog[2,1-x^2 y^2]-2 Log[y] PolyLog[2,1-x^2 y^2]+4 PolyLog[3,1-1/x^2]+4 PolyLog[3,1-x^2]-2 PolyLog[3,1-1/y^2]+PolyLog[3,1-1/(x^2 y^2)]+PolyLog[3,1-x^2/y^2]-2 PolyLog[3,1-y^2]+PolyLog[3,1-y^2/x^2]+PolyLog[3,1-x^2 y^2],-8 Log[x]^2 Log[y]-4 Log[y]^3-2 \[Pi]^2 Log[(x+y)/(1+x y)]+4 Log[y] PolyLog[2,1-x^2]+2 Log[x/y] PolyLog[2,1-x^2/y^2]-2 Log[x y] PolyLog[2,1-x^2 y^2]+PolyLog[3,1-1/(x^2 y^2)]-PolyLog[3,1-x^2/y^2]-PolyLog[3,1-y^2/x^2]+PolyLog[3,1-x^2 y^2],1/2 (-\[Pi]^2 (Log[x]-Log[y])^2-3 (Log[x]-Log[y])^4+2 \[Pi]^2 Log[y]^2+8 Log[y]^4-\[Pi]^2 (Log[x]+Log[y])^2-3 (Log[x]+Log[y])^4+4 (Log[x]-Log[y])^3 Log[1-y^2/x^2]-4 (Log[x]+Log[y])^3 Log[1-x^2 y^2]+8 \[Pi]^2 PolyLog[2,-y]-4 \[Pi]^2 PolyLog[2,-(y/x)]-4 \[Pi]^2 PolyLog[2,-x y]-6 (Log[x]-Log[y])^2 PolyLog[2,y^2/x^2]-6 (Log[x]+Log[y])^2 PolyLog[2,x^2 y^2]+8 Log[y]^2 PolyLog[2,1-y^2]-4 (Log[x]-Log[y])^2 PolyLog[2,1-y^2/x^2]-4 (Log[x]+Log[y])^2 PolyLog[2,1-x^2 y^2]-8 Log[y] (Log[x]^3+Log[x] PolyLog[2,1-x^2]-PolyLog[3,1-1/x^2]-PolyLog[3,1-x^2])-4 Log[y] PolyLog[3,1-1/y^2]+2 (Log[x]+Log[y]) PolyLog[3,1-1/(x^2 y^2)]-2 (Log[x]-Log[y]) PolyLog[3,1-x^2/y^2]-6 (Log[x]-Log[y]) PolyLog[3,y^2/x^2]+6 (Log[x]+Log[y]) PolyLog[3,x^2 y^2]-4 Log[y] PolyLog[3,1-y^2]-2 (Log[x]-Log[y]) PolyLog[3,1-y^2/x^2]+2 (Log[x]+Log[y]) PolyLog[3,1-x^2 y^2]-2 (Log[y]^4-4 Log[y]^3 Log[1-y^2]-6 Log[y]^2 PolyLog[2,y^2]+6 Log[y] PolyLog[3,y^2]-3 PolyLog[4,y^2])-3 PolyLog[4,y^2/x^2]-3 PolyLog[4,x^2 y^2])},
Amatrix->{{0,0,0,0,0,0,0,0,0,0,0},{Log[y],0,0,0,0,0,0,0,0,0,0},{Log[x],0,0,0,0,0,0,0,0,0,0},{0,Log[x],Log[y],0,0,0,0,0,0,0,0},{0,Log[y],0,0,0,0,0,0,0,0,0},{0,0,0,0,0,0,0,0,0,0,0},{0,0,Log[x],0,0,0,0,0,0,0,0},{0,0,Log[(1-x)^2 (1+x)^2],0,0,0,0,0,0,0,0},{0,0,0,Log[(x-y) (x+y)/((1-x*y) (1+x*y))],Log[(x^2 (1-y)^2 (1+y)^2)/((1-x*y) (1+x*y) (x-y) (x+y))],Log[(1+x*y) (x+y)/(x (1+y)^2)],Log[y^2/((1-x*y) (1+x*y) (x-y) (x+y))],Log[x],0,0,0},{0,0,0,Log[(y^2 (1-x)^2 (1+x)^2)/((1-x*y) (1+x*y) (x-y) (x+y))],Log[(x-y) (x+y)/((1-x*y) (1+x*y))],Log[-(1+x*y)/(x+y)],Log[(x-y) (x+y)/((y^2) (1-x*y) (1+x*y))],Log[y],0,0,0},{0,0,0,0,0,0,0,0,Log[y],Log[x],0}},
boundaryvalue->{-4,0,0,0,0,2 \[Pi]^2,0,0,0,0,0}}

==> anc/2024_12_20_regge_ancillary.txt <==
{boxreggelimit->-4*Log[x]*Log[y],
boxreggelimitHPL->-4*HPL[{0},x]*HPL[{0},y],
doubleboxreggelimitschannel->-((Pi^2+1/3*Log[x]^2) Log[x]^2+2 Log[y] (2*PolyLog[3,x^2]-2*PolyLog[2,x^2]*Log[x]-1/3 (Pi^2+2*Log[x]^2) Log[x]-2*Zeta[3])+2*Log[x]^2*Log[y]^2)+2*Pi^2(1-x)^2/x*y-y^2 (((3  (1-x^2)^2+\[Pi]^2  (1-x^2)^2+4  (1-x^4)  Log[x]+2  (1+x^4)  Log[x]^2)/(2  x^2))-((4  (1-x^2)^2+4  (1-x^4)  Log[x])  Log[y])/(2  x^2)+((1-x^2)^2  Log[y]^2)/x^2),
doubleboxreggelimitschannelHPL->-((Pi^2+1/3*HPL[{0},x]^2) HPL[{0},x]^2+2 HPL[{0},y] (2*HPL[{3},x^2]-2*HPL[{2},x^2]*HPL[{0},x]-1/3 (Pi^2+2*HPL[{0},x]^2) HPL[{0},x]-2*Zeta[3])+2*HPL[{0},x]^2*HPL[{0},y]^2)+2*Pi^2(1-x)^2/x*y-y^2 (((3  (1-x^2)^2+\[Pi]^2  (1-x^2)^2+4  (1-x^4)  HPL[{0},x]+2  (1+x^4)  HPL[{0},x]^2)/(2  x^2))-((4  (1-x^2)^2+4  (1-x^4)  HPL[{0},x])  HPL[{0},y])/(2  x^2)+((1-x^2)^2  HPL[{0},y]^2)/x^2),
doubleboxreggelimittchannel->(3*PolyLog[4,x^2]-4*PolyLog[3,x^2]*Log[x]+2*PolyLog[2,x^2]*Log[x]^2+4*Pi^2*PolyLog[2,-x]+1/3*Log[x]^4+Pi^2*Log[x]^2+4*Zeta[3]*Log[x]+3*Pi^4/10-4/3*Log[x]*Log[y](Pi^2+Log[x]^2))-2*Pi^2(1-x^2)/x*y+y^2  ((((1-x^2)  (3  (1+x^2)+\[Pi]^2  (1+x^2)+4  (1-x^2)  Log[x]+2  (1+x^2)  Log[x]^2))/(2  x^2))-((1-x^2)  (4  (1+x^2)+4  (1-x^2)  Log[x])  Log[y])/(2  x^2)+((1-x^2)  (1+x^2)  Log[y]^2)/x^2),
doubleboxreggelimittchannelHPL->(3*HPL[{4},x^2]-4*HPL[{3},x^2]*HPL[{0},x]+2*HPL[{2},x^2]*HPL[{0},x]^2-4*Pi^2*HPL[{-2},x]+1/3*HPL[{0},x]^4+Pi^2*HPL[{0},x]^2+4*Zeta[3]*HPL[{0},x]+3*Pi^4/10-4/3*HPL[{0},x]*HPL[{0},y](Pi^2+HPL[{0},x]^2))-2*Pi^2(1-x^2)/x*y+y^2  ((((1-x^2)  (3  (1+x^2)+\[Pi]^2  (1+x^2)+4  (1-x^2)  HPL[{0},x]+2  (1+x^2)  HPL[{0},x]^2))/(2  x^2))-((1-x^2)  (4  (1+x^2)+4  (1-x^2)  HPL[{0},x])  HPL[{0},y])/(2  x^2)+((1-x^2)  (1+x^2)  HPL[{0},y]^2)/x^2)}

==> anc/2024_12_20_so_4__expansion_ancillary.txt <==
{r0->1-g^4(2/3(x(1-x))/(1+x)^2(Log[x]^2+3*Pi^2)Log[x]^2+(1-x^2)/(1+x)^2(3/10*Pi^4+2*Pi^2*PolyLog[2,x^2]+3*PolyLog[4,x^2]+2*PolyLog[2,x^2]*Log[x]^2-4*PolyLog[3,x^2]*Log[x]-4*Pi^2*PolyLog[2,x]+4*Zeta[3]*Log[x])),
j0->-1+(2 g^2 (1-x) Log[x])/(1+x)-g^4 ((4 (1-x) Log[x] (\[Pi]^2+Log[x]^2))/(3 (1+x))+(2 (1-x)^2 (-\[Pi]^2 Log[x]-2 Log[x]^3-6 Log[x] PolyLog[2,x^2]+6 PolyLog[3,x^2]-6 Zeta[3]))/(3 (1+x)^2)),
r1->-2*(1-g^4 (2/3 (x (1-x))/(1+x)^2 (Log[x]^2+3*Pi^2) Log[x]^2+(1-x^2)/(1+x)^2 (3/10*Pi^4+2*Pi^2*PolyLog[2,x^2]+3*PolyLog[4,x^2]+2*PolyLog[2,x^2]*Log[x]^2-4*PolyLog[3,x^2]*Log[x]-4*Pi^2*PolyLog[2,x]+4*Zeta[3]*Log[x])))+4+2/3*g^4*(1-x)^2/(1+x)^2(12*Pi^2+3*Pi^2*Log[x]^2+Log[x]^4),
j1->-2+4/3*g^4*(1-x)/(1+x)(Pi^2+Log[x]^2)Log[x]}

==> anc/2024_12_20_so_4__expansion_so_6__angle_ancillary.txt <==
{j0->-1+(2 g^2 (1+x^2-2 x Cos[t13]) Log[x])/(1-x^2)-g^4 ((4 (1+x^2-2 x Cos[t13]) Log[x] (\[Pi]^2+Log[x]^2))/(3 (1-x^2))+((1+x^2-2 x Cos[t13])^2 (-(2/3) \[Pi]^2 Log[x]-(4 Log[x]^3)/3-4 Log[x] PolyLog[2,x^2]+4 PolyLog[3,x^2]-4 Zeta[3]))/(1-x^2)^2),
j1->-2+(4 g^4 (1+x^2-2 x Cos[t13]) Log[x] (\[Pi]^2+Log[x]^2))/(3 (1-x^2)),
r0->1+(1/(1-x^2))g^4 (1+x^2-2 x Cos[t13])(-((3 \[Pi]^4)/10)+(2 x (x-Cos[t13]) Log[x]^2 (3 \[Pi]^2+Log[x]^2))/(3 (1-x^2))+4 \[Pi]^2 PolyLog[2,x]-2 (\[Pi]^2+Log[x]^2) PolyLog[2,x^2]+4 Log[x] PolyLog[3,x^2]-3 PolyLog[4,x^2]-4 Log[x] Zeta[3]),
r1->2 Cos[t24]+(1/(1-x^2))g^4 (1+x^2-2 x Cos[t13]) ((4 \[Pi]^2 (1-x) (1+Cos[t13]))/(1+x)+1/15 Cos[t24] (9 \[Pi]^4+60 ((\[Pi]^2+Log[x]^2) PolyLog[2,x^2]-2 \[Pi]^2 PolyLog[2,x])-120 Log[x] PolyLog[3,x^2]+90 PolyLog[4,x^2]+10 Log[x] (3 \[Pi]^2 Log[x]+Log[x]^3+12 Zeta[3])))}

==> anc/readme.txt <==
Title:
Two-loop four-point amplitudes on the Coulomb branch of ${\mathcal{N}}=4$ super Yang-Mills

Authors:
Wojciech Flieger, Johannes Henn, Anders Schreiber and Jaroslav Trnka

The paper is acompanied with four ancillary files:

1) differential\_equation\_ancillary.txt: contains basis functions eqs (3.46) and (3.64) to (3.67); DE matrix; boundary vector eq. (3.59)

2) regge\_ancillary.txt: contains Regge limits of the box and doublex boxes from eqs (3.74) to (3.76) in both Li and HPL notation

3) so(4)\_expansion\_ancillary.txt: contains leading and subleading Regge trajectories eqs (4.6) and (4.8) and corresponding residue functions eqs (4.5) and (4.7)

4) so(4)\_expansion\_so(6)\_angle\_ancillary.txt: contains residue function in the setup including SO(6) angles eqs (4.10) and (4.11) and corresponding leading and subleading Regge trajectories.
